Jet Substructure Analysis for Distinguishing Left- and Right-Handed Couplings of Heavy Neutrino in $W'$ Decay at the HL-LHC

The search for heavy $W'$ bosons in their decay modes to a lepton and a heavy neutrino offers a promising avenue for probing new physics beyond the Standard Model. This work focuses on such a signature with an energetic lepton plus a fat jet, originating from the heavy neutrino and containing a lepton. We have employed the jet substructure techniques to isolate the embedded lepton as a subjet of the fat jet. The Lepton Subjet Fraction ($LSF$) and Lepton Mass Drop ($LMD$) variables constructed from the lepton subjet help in separating the signal region from the background. We further study the polarization properties of the $W'$ coupling to the lepton and heavy neutrino through the decay products of the neutrino. Instead of relying on a specific model, we employ generic couplings and explore the discrimination power. Jet substructure-based angular variables $z_\ell$, $z_\theta$, and $z_k$ are combined to form BDT scores to obtain better separation power between left-chiral ($V-A$) and right-chiral ($V+A$) coupling configurations. By using $CL_s$ type profile likelihood estimator, we could achieve $\sim$ 2$\sigma$ $-$ 3$\sigma$ significance of excluding one coupling configuration in favour of the other.

==> signi.py <==
import numpy as np

def signi(S, B, eps):
    term1 = (S+B) * np.log(1.0 + S/(B + eps*eps*B*(S+B)))
    term2 = 1.0/eps/eps * np.log(1.0 + eps*eps*S/(1+ eps*eps*B))
    return np.sqrt(2.0*(term1 - term2))

def signi_simple(S,B):
    return S/np.sqrt(S+B)

def signi_log(S,B):
    term1 = (S+B) * np.log(1.0 + S/B)
    term2 = S
    return np.sqrt(2.0*(term1 - term2))
 
print(signi_log(22.0, 60.0))
print(signi(22.0, 60.0, 0.05))
print(signi(22.0, 60.0, 0.10))
#print(signi(22.0, 50.0, 0.15))
#print(signi(22.0, 50.0, 0.20))
#print(signi_simple(56.0, 50.0))
print(signi_log(56.0, 60.0))
print(signi(56.0, 60.0,0.05))
print(signi(56.0, 60.0,0.10))

